MFST: A Python OpenFST Wrapper With Support for Custom Semirings and Jupyter Notebooks

This paper introduces mFST, a new Python library for working with Finite-State Machines based on OpenFST. mFST is a thin wrapper for OpenFST and exposes all of OpenFST's methods for manipulating FSTs. Additionally, mFST is the only Python wrapper for OpenFST that exposes OpenFST's ability to define a custom semirings. This makes mFST ideal for developing models that involve learning the weights on a FST or creating neuralized FSTs. mFST has been designed to be easy to get started with and has been previously used in homework assignments for a NLP class as well in projects for integrating FSTs and neural networks. In this paper, we exhibit mFST API and how to use mFST to build a simple neuralized FST with PyTorch.

==> notebook-demo/.ipynb_checkpoints/demo-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_3d9585a9b139468b81a6c421f7b707ce\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"o\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_3d9585a9b139468b81a6c421f7b707ce\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t104\tTrue\n",
       "1\t2\t101\tTrue\n",
       "2\t3\t108\tTrue\n",
       "3\t4\t108\tTrue\n",
       "4\t5\t111\tTrue\n",
       "5\tTrue\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from mfst import FST\n",
    "\n",
    "FST('hello')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_fe90ab2adb9141b78a612a7984980b4d\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setNode(\"state_6\", { label: \"6\" , shape: \"circle\" });\n",
       "g.setNode(\"state_7\", { label: \"7\" , shape: \"circle\" });\n",
       "g.setNode(\"state_8\", { label: \"8\" , shape: \"circle\" });\n",
       "g.setNode(\"state_9\", { label: \"9\" , shape: \"circle\" });\n",
       "g.setNode(\"state_10\", { label: \"10\" , shape: \"circle\" });\n",
       "g.node(\"state_10\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h\" });\n",
       "g.setEdge(\"state_0\", \"state_6\", { arrowhead: \"vee\", label: \"\\u03b5\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"o\" });\n",
       "g.setEdge(\"state_6\", \"state_7\", { arrowhead: \"vee\", label: \"h\" });\n",
       "g.setEdge(\"state_7\", \"state_8\", { arrowhead: \"vee\", label: \"e\" });\n",
       "g.setEdge(\"state_8\", \"state_9\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_9\", \"state_10\", { arrowhead: \"vee\", label: \"p\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_fe90ab2adb9141b78a612a7984980b4d\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST(num_states=11)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FST('hello').union(FST('help'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_282853ae5d3d433e9f92ca3389208fb8\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setNode(\"state_6\", { label: \"6\" , shape: \"circle\" });\n",
       "g.node(\"state_6\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_3\", \"state_5\", { arrowhead: \"vee\", label: \"p\" });\n",
       "g.setEdge(\"state_4\", \"state_6\", { arrowhead: \"vee\", label: \"o\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_282853ae5d3d433e9f92ca3389208fb8\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t104\tTrue\n",
       "1\t2\t101\tTrue\n",
       "2\t3\t108\tTrue\n",
       "3\t4\t108\tTrue\n",
       "3\t5\t112\tTrue\n",
       "4\t6\t111\tTrue\n",
       "5\tTrue\n",
       "6\tTrue\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "_.remove_epsilon().determinize()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_f40f16452d4f4b708a5018bfec49c52c\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h:w\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e:o\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l:r\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"o:d\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_f40f16452d4f4b708a5018bfec49c52c\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t104\t119\t1\n",
       "1\t2\t101\t111\t1\n",
       "2\t3\t108\t114\t1\n",
       "3\t4\t108\t108\t1\n",
       "4\t5\t111\t100\t1\n",
       "5\t1\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "transducer = FST()\n",
    "s = transducer.add_state()\n",
    "transducer.set_initial_state(s)\n",
    "for letter_from, letter_to in zip('hello', 'world'):\n",
    "    next_state = transducer.add_state()\n",
    "    transducer.add_arc(from_state=s, \n",
    "                       to_state=next_state, \n",
    "                       weight=1,\n",
    "                       input_label=letter_from,\n",
    "                       output_label=letter_to)\n",
    "    s = next_state\n",
    "transducer.set_final_weight(s, weight=1)\n",
    "transducer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "ename": "KeyError",
     "evalue": "4",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-6-353a8d7ccd64>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mOut\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m3\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcompose\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mOut\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m4\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mproject\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'output'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m: 4"
     ]
    }
   ],
   "source": [
    "Out[3].compose(Out[4]).project('output')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "help(_.determinize)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mfst import RealSemiringWeight\n",
    "weighted = FST(RealSemiringWeight)\n",
    "start = weighted.add_state()\n",
    "weighted.set_initial_state(start)\n",
    "def build_transduction(from_word, to_word):\n",
    "    state = start\n",
    "    for letter_from, letter_to in zip(from_word, to_word):\n",
    "        next_state = weighted.add_state()\n",
    "        weight = 2 if letter_to == 'l' else 1\n",
    "        weighted.add_arc(from_state=state, to_state=next_state,\n",
    "                         weight=weight,\n",
    "                         input_label=letter_from, output_label=letter_to)\n",
    "        state = next_state\n",
    "    weighted.set_final_weight(state, weight=3)\n",
    "build_transduction('hello', 'world')\n",
    "build_transduction('hello', 'troll')\n",
    "weighted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "from mfst import AbstractSemiringWeight\n",
    "\n",
    "add_layer = torch.nn.Linear(20, 10)\n",
    "mul_layer = torch.nn.Linear(20, 10)\n",
    "\n",
    "# Note: not a \"real\" semiring\n",
    "class TorchSemiring(AbstractSemiringWeight):\n",
    "    def __init__(self, value):\n",
    "        self.value = value\n",
    "    def __add__(self, other):\n",
    "        inp = torch.cat((self.value, other.value))\n",
    "        out = torch.sigmoid(add_layer(inp))  # pytorch forward\n",
    "        return TorchSemiring(out)\n",
    "    def __mul__(self, other):\n",
    "        inp = torch.cat((self.value, other.value))\n",
    "        out = torch.sigmoid(mul_layer(inp))  # pytorch forward\n",
    "        return TorchSemiring(out)\n",
    "    def __str__(self): return f'TW({self.value[0]:.2f})'\n",
    "    def __eq__(s, o): return all(s.value == o.value)\n",
    "    def __hash__(self): return hash(self.value)\n",
    "    def approx_eq(s, o, delta): \n",
    "        return sum(abs(s.value - o.value)) < delta\n",
    "    \n",
    "    \n",
    "TorchSemiring.zero = \\\n",
    "   TorchSemiring(torch.rand(10, requires_grad=True))\n",
    "TorchSemiring.one = \\\n",
    "   TorchSemiring(torch.rand(10, requires_grad=True))\n",
    "\n",
    "[weight1, weight2, weight3, weight4] = \\\n",
    "   [TorchSemiring(torch.rand(10, requires_grad=True))\n",
    "    for _ in range(4)]\n",
    "\n",
    "torch_fst = FST(TorchSemiring)\n",
    "[a,b,c] = [torch_fst.add_state() for _ in range(3)]\n",
    "torch_fst.set_initial_state(a)\n",
    "torch_fst.add_arc(from_state=a,to_state=b,weight=weight1,\n",
    "                  input_label='a', output_label='b')\n",
    "torch_fst.add_arc(from_state=b,to_state=c,weight=weight2,\n",
    "                  input_label='c', output_label='d')\n",
    "torch_fst.add_arc(from_state=a,to_state=c,weight=weight3,\n",
    "                  input_label='e', output_label='f')\n",
    "torch_fst.set_final_weight(c, weight=weight4)\n",
    "torch_fst"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "FST('e').compose(torch_fst)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "_.sum_paths()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# get the resulting pytorch tensor from the FST\n",
    "numerator = FST('e').compose(torch_fst).sum_paths().value\n",
    "denominator = torch_fst.sum_paths().value\n",
    "\n",
    "prob = torch.exp(torch.sum(numerator)) \\\n",
    "     / torch.exp(torch.sum(denominator))\n",
    "prob.backward()  # pytorch auto diff\n",
    "## Here I would run the optimizer, IF I HAD ONE\n",
    "# optimizer.step()\n",
    "prob"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mfst import RealSemiringWeight\n",
    "fst = FST(RealSemiringWeight)\n",
    "s = fst.add_state()\n",
    "read_a = fst.add_state()\n",
    "fst.set_initial_state(s)\n",
    "fst.set_final_weight(s, weight=1)\n",
    "fst.add_arc(from_state=s,to_state=s, \n",
    "    input_label='a', output_label='a', weight=1)\n",
    "fst.add_arc(from_state=s,to_state=read_a, \n",
    "    # 0 represents epsilon (nothing) read or written\n",
    "    input_label='a', output_label=0, weight=1)\n",
    "fst.add_arc(from_state=read_a,to_state=s, \n",
    "    input_label='a', output_label='b', weight=.5)\n",
    "fst.add_arc(from_state=s,to_state=s, \n",
    "    input_label='b', output_label='b', weight=1)\n",
    "\n",
    "fst"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "FST('aaa').compose(fst)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mfst import MinPlusSemiringWeight\n",
    "FST('aaa').compose(fst).project('output') \\\n",
    "  .lift(MinPlusSemiringWeight, lambda w: w.value) \\\n",
    "  .shortest_path()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mfst import MaxPlusSemiringWeight\n",
    "FST('aaa').compose(fst).project('output') \\\n",
    "  .lift(MaxPlusSemiringWeight, lambda w: w.value) \\\n",
    "  .shortest_path()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from mfst import MinPlusSemiringWeight\n",
    "min_fst = \\\n",
    "FST('aaa').compose(fst) \\\n",
    "  .lift(MinPlusSemiringWeight, lambda w: w.value) \\\n",
    "  .shortest_path()\n",
    "next(min_fst.iterate_paths())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class ChangeWidth:\n",
    "    def _repr_html_(self):\n",
    "        return '<style> .container { width: 820px !important; }</style>'\n",
    "ChangeWidth()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> notebook-demo/demo.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_3f27976eecd645db805b06fc91b44407\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"o\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_3f27976eecd645db805b06fc91b44407\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t104\tTrue\n",
       "1\t2\t101\tTrue\n",
       "2\t3\t108\tTrue\n",
       "3\t4\t108\tTrue\n",
       "4\t5\t111\tTrue\n",
       "5\tTrue\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from mfst import FST\n",
    "\n",
    "FST('hello')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_db044d3195fe42f4ba06ff9a8b8acfdf\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setNode(\"state_6\", { label: \"6\" , shape: \"circle\" });\n",
       "g.setNode(\"state_7\", { label: \"7\" , shape: \"circle\" });\n",
       "g.setNode(\"state_8\", { label: \"8\" , shape: \"circle\" });\n",
       "g.setNode(\"state_9\", { label: \"9\" , shape: \"circle\" });\n",
       "g.setNode(\"state_10\", { label: \"10\" , shape: \"circle\" });\n",
       "g.node(\"state_10\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h\" });\n",
       "g.setEdge(\"state_0\", \"state_6\", { arrowhead: \"vee\", label: \"\\u03b5\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"o\" });\n",
       "g.setEdge(\"state_6\", \"state_7\", { arrowhead: \"vee\", label: \"h\" });\n",
       "g.setEdge(\"state_7\", \"state_8\", { arrowhead: \"vee\", label: \"e\" });\n",
       "g.setEdge(\"state_8\", \"state_9\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_9\", \"state_10\", { arrowhead: \"vee\", label: \"p\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_db044d3195fe42f4ba06ff9a8b8acfdf\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST(num_states=11)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FST('hello').union(FST('help'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_5724804708e349a79e8c83a639fb5195\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setNode(\"state_6\", { label: \"6\" , shape: \"circle\" });\n",
       "g.node(\"state_6\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_3\", \"state_5\", { arrowhead: \"vee\", label: \"p\" });\n",
       "g.setEdge(\"state_4\", \"state_6\", { arrowhead: \"vee\", label: \"o\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_5724804708e349a79e8c83a639fb5195\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t104\tTrue\n",
       "1\t2\t101\tTrue\n",
       "2\t3\t108\tTrue\n",
       "3\t4\t108\tTrue\n",
       "3\t5\t112\tTrue\n",
       "4\t6\t111\tTrue\n",
       "5\tTrue\n",
       "6\tTrue\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "_.remove_epsilon().determinize()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_59fc8a30e37f49feb0e83f2565e3a987\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h:w\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e:o\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l:r\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"o:d\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_59fc8a30e37f49feb0e83f2565e3a987\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t104\t119\t1\n",
       "1\t2\t101\t111\t1\n",
       "2\t3\t108\t114\t1\n",
       "3\t4\t108\t108\t1\n",
       "4\t5\t111\t100\t1\n",
       "5\t1\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "transducer = FST()\n",
    "s = transducer.add_state()\n",
    "transducer.set_initial_state(s)\n",
    "for letter_from, letter_to in zip('hello', 'world'):\n",
    "    next_state = transducer.add_state()\n",
    "    transducer.add_arc(from_state=s, \n",
    "                       to_state=next_state, \n",
    "                       weight=1,\n",
    "                       input_label=letter_from,\n",
    "                       output_label=letter_to)\n",
    "    s = next_state\n",
    "transducer.set_final_weight(s, weight=1)\n",
    "transducer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_ffae7fefe5214e5fa52d85d70a41d359\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"w\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"o\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"r\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"d\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_ffae7fefe5214e5fa52d85d70a41d359\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t119\t1\n",
       "1\t2\t111\t1\n",
       "2\t3\t114\t1\n",
       "3\t4\t108\t1\n",
       "4\t5\t100\t1\n",
       "5\t1\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Out[3].compose(Out[4]).project('output')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Help on method determinize in module mfst:\n",
      "\n",
      "determinize(delta=0.0009765625, weight_threshold=None, *, allow_non_functional=False) method of mfst.FST instance\n",
      "    This operation determinizes a weighted transducer. The result will be an\n",
      "    equivalent FST that has the property that no state has two transitions\n",
      "    with the same input label. For this algorithm, epsilon transitions are\n",
      "    treated as regular symbols (cf. RmEpsilon).\n",
      "    \n",
      "    http://www.openfst.org/twiki/bin/view/FST/DeterminizeDoc\n",
      "    \n",
      "    delta: Quantization delta for binning weights.\n",
      "    weight_threshold: Pruning weight threshold.\n",
      "    allow_non_functional: Only works on path semirings.  In the case that there are two\n",
      "      output sequences for a given input the one with the shorter path\n",
      "      will be used and the longer path discarded.\n",
      "\n"
     ]
    }
   ],
   "source": [
    "help(FST().determinize)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_dd473ec4571b4020a9171fc881f3da93\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\\n(3)\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setNode(\"state_6\", { label: \"6\" , shape: \"circle\" });\n",
       "g.setNode(\"state_7\", { label: \"7\" , shape: \"circle\" });\n",
       "g.setNode(\"state_8\", { label: \"8\" , shape: \"circle\" });\n",
       "g.setNode(\"state_9\", { label: \"9\" , shape: \"circle\" });\n",
       "g.setNode(\"state_10\", { label: \"10\\n(3)\" , shape: \"circle\" });\n",
       "g.node(\"state_10\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"h:w\" });\n",
       "g.setEdge(\"state_0\", \"state_6\", { arrowhead: \"vee\", label: \"h:t\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"e:o\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"l:r\" });\n",
       "g.setEdge(\"state_3\", \"state_4\", { arrowhead: \"vee\", label: \"l/2\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"o:d\" });\n",
       "g.setEdge(\"state_6\", \"state_7\", { arrowhead: \"vee\", label: \"e:r\" });\n",
       "g.setEdge(\"state_7\", \"state_8\", { arrowhead: \"vee\", label: \"l:o\" });\n",
       "g.setEdge(\"state_8\", \"state_9\", { arrowhead: \"vee\", label: \"l/2\" });\n",
       "g.setEdge(\"state_9\", \"state_10\", { arrowhead: \"vee\", label: \"o:l/2\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_dd473ec4571b4020a9171fc881f3da93\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST(num_states=11)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from mfst import RealSemiringWeight\n",
    "weighted = FST(RealSemiringWeight)\n",
    "start = weighted.add_state()\n",
    "weighted.set_initial_state(start)\n",
    "def build_transduction(from_word, to_word):\n",
    "    state = start\n",
    "    for letter_from, letter_to in zip(from_word, to_word):\n",
    "        next_state = weighted.add_state()\n",
    "        weight = 2 if letter_to == 'l' else 1\n",
    "        weighted.add_arc(from_state=state, to_state=next_state,\n",
    "                         weight=weight,\n",
    "                         input_label=letter_from, output_label=letter_to)\n",
    "        state = next_state\n",
    "    weighted.set_final_weight(state, weight=3)\n",
    "build_transduction('hello', 'world')\n",
    "build_transduction('hello', 'troll')\n",
    "weighted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_8ecfa126f40545fbb5cdfdb86e9f1ca8\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\\n(TW(0.12))\" , shape: \"circle\" });\n",
       "g.node(\"state_2\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"a:b/TW(0.35)\" });\n",
       "g.setEdge(\"state_0\", \"state_2\", { arrowhead: \"vee\", label: \"e:f/TW(0.12)\" });\n",
       "g.setEdge(\"state_1\", \"state_2\", { arrowhead: \"vee\", label: \"c:d/TW(0.08)\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_8ecfa126f40545fbb5cdfdb86e9f1ca8\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t97\t98\tTW(0.35)\n",
       "0\t2\t101\t102\tTW(0.12)\n",
       "1\t2\t99\t100\tTW(0.08)\n",
       "2\tTW(0.12)\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import torch\n",
    "from mfst import AbstractSemiringWeight\n",
    "\n",
    "add_layer = torch.nn.Linear(20, 10)\n",
    "mul_layer = torch.nn.Linear(20, 10)\n",
    "\n",
    "# Note: not a \"real\" semiring\n",
    "class TorchSemiring(AbstractSemiringWeight):\n",
    "    def __init__(self, value):\n",
    "        self.value = value\n",
    "    def __add__(self, other):\n",
    "        inp = torch.cat((self.value, other.value))\n",
    "        out = torch.sigmoid(add_layer(inp))  # pytorch forward\n",
    "        return TorchSemiring(out)\n",
    "    def __mul__(self, other):\n",
    "        inp = torch.cat((self.value, other.value))\n",
    "        out = torch.sigmoid(mul_layer(inp))  # pytorch forward\n",
    "        return TorchSemiring(out)\n",
    "    def __str__(self): return f'TW({self.value[0]:.2f})'\n",
    "    def __eq__(s, o): return all(s.value == o.value)\n",
    "    def __hash__(self): return hash(self.value)\n",
    "    def approx_eq(s, o, delta): \n",
    "        return sum(abs(s.value - o.value)) < delta\n",
    "    \n",
    "    \n",
    "TorchSemiring.zero = \\\n",
    "   TorchSemiring(torch.rand(10, requires_grad=True))\n",
    "TorchSemiring.one = \\\n",
    "   TorchSemiring(torch.rand(10, requires_grad=True))\n",
    "\n",
    "[weight1, weight2, weight3, weight4] = \\\n",
    "   [TorchSemiring(torch.rand(10, requires_grad=True))\n",
    "    for _ in range(4)]\n",
    "\n",
    "torch_fst = FST(TorchSemiring)\n",
    "[a,b,c] = [torch_fst.add_state() for _ in range(3)]\n",
    "torch_fst.set_initial_state(a)\n",
    "torch_fst.add_arc(from_state=a,to_state=b,weight=weight1,\n",
    "                  input_label='a', output_label='b')\n",
    "torch_fst.add_arc(from_state=b,to_state=c,weight=weight2,\n",
    "                  input_label='c', output_label='d')\n",
    "torch_fst.add_arc(from_state=a,to_state=c,weight=weight3,\n",
    "                  input_label='e', output_label='f')\n",
    "torch_fst.set_final_weight(c, weight=weight4)\n",
    "torch_fst"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_48e26caeb7164e67a29155f5f66feed0\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\\n(TW(0.42))\" , shape: \"circle\" });\n",
       "g.node(\"state_1\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"e:f/TW(0.43)\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_48e26caeb7164e67a29155f5f66feed0\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t101\t102\tTW(0.43)\n",
       "1\tTW(0.42)\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FST('e').compose(torch_fst)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "TorchSemiring(TW(0.44))"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "_.sum_paths()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "tensor(0.9848, grad_fn=<DivBackward0>)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# get the resulting pytorch tensor from the FST\n",
    "numerator = FST('e').compose(torch_fst).sum_paths().value\n",
    "denominator = torch_fst.sum_paths().value\n",
    "\n",
    "prob = torch.exp(torch.sum(numerator)) \\\n",
    "     / torch.exp(torch.sum(denominator))\n",
    "prob.backward()  # pytorch auto diff\n",
    "## Here I would run the optimizer, IF I HAD ONE\n",
    "# optimizer.step()\n",
    "prob"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_c6c517e26b3342698b8045e7bd15f834\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\\n(1)\" , shape: \"circle\" });\n",
       "g.node(\"state_0\").style = \"fill: #f77\"; \n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setEdge(\"state_0\", \"state_0\", { arrowhead: \"vee\", label: \"a\\nb\" });\n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"a:\\u03b5\" });\n",
       "g.setEdge(\"state_1\", \"state_0\", { arrowhead: \"vee\", label: \"a:b/0.5\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_c6c517e26b3342698b8045e7bd15f834\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t0\t97\t97\t1\n",
       "0\t1\t97\t0\t1\n",
       "0\t0\t98\t98\t1\n",
       "0\t1\n",
       "1\t0\t97\t98\t0.5\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from mfst import RealSemiringWeight\n",
    "fst = FST(RealSemiringWeight)\n",
    "s = fst.add_state()\n",
    "read_a = fst.add_state()\n",
    "fst.set_initial_state(s)\n",
    "fst.set_final_weight(s, weight=1)\n",
    "fst.add_arc(from_state=s,to_state=s, \n",
    "    input_label='a', output_label='a', weight=1)\n",
    "fst.add_arc(from_state=s,to_state=read_a, \n",
    "    # 0 represents epsilon (nothing) read or written\n",
    "    input_label='a', output_label=0, weight=1)\n",
    "fst.add_arc(from_state=read_a,to_state=s, \n",
    "    input_label='a', output_label='b', weight=.5)\n",
    "fst.add_arc(from_state=s,to_state=s, \n",
    "    input_label='b', output_label='b', weight=1)\n",
    "\n",
    "fst"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_9375cdb2c8ed4eaba34558bce1a3e3cf\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\" , shape: \"circle\" });\n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setNode(\"state_4\", { label: \"4\" , shape: \"circle\" });\n",
       "g.setNode(\"state_5\", { label: \"5\" , shape: \"circle\" });\n",
       "g.node(\"state_5\").style = \"fill: #f77\"; \n",
       "g.setEdge(\"state_0\", \"state_1\", { arrowhead: \"vee\", label: \"a:\\u03b5\" });\n",
       "g.setEdge(\"state_0\", \"state_2\", { arrowhead: \"vee\", label: \"a\" });\n",
       "g.setEdge(\"state_1\", \"state_3\", { arrowhead: \"vee\", label: \"a:b/0.5\" });\n",
       "g.setEdge(\"state_2\", \"state_4\", { arrowhead: \"vee\", label: \"a:\\u03b5\" });\n",
       "g.setEdge(\"state_2\", \"state_3\", { arrowhead: \"vee\", label: \"a\" });\n",
       "g.setEdge(\"state_3\", \"state_5\", { arrowhead: \"vee\", label: \"a\" });\n",
       "g.setEdge(\"state_4\", \"state_5\", { arrowhead: \"vee\", label: \"a:b/0.5\" });\n",
       "g.node(\"state_0\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_9375cdb2c8ed4eaba34558bce1a3e3cf\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "0\t1\t97\t0\t1\n",
       "0\t2\t97\t97\t1\n",
       "1\t3\t97\t98\t0.5\n",
       "2\t4\t97\t0\t1\n",
       "2\t3\t97\t97\t1\n",
       "3\t5\t97\t97\t1\n",
       "4\t5\t97\t98\t0.5\n",
       "5\t1\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FST('aaa').compose(fst)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_d62e0a5ac0624d81a0d9b1f87f05f093\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\\n(1)\" , shape: \"circle\" });\n",
       "g.node(\"state_0\").style = \"fill: #f77\"; \n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setEdge(\"state_1\", \"state_0\", { arrowhead: \"vee\", label: \"a/1\" });\n",
       "g.setEdge(\"state_2\", \"state_1\", { arrowhead: \"vee\", label: \"b/0.5\" });\n",
       "g.setEdge(\"state_3\", \"state_2\", { arrowhead: \"vee\", label: \"\\u03b5/1\" });\n",
       "g.node(\"state_3\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_d62e0a5ac0624d81a0d9b1f87f05f093\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "3\t2\t0\t1\n",
       "0\t1\n",
       "1\t0\t97\t1\n",
       "2\t1\t98\t0.5\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from mfst import MinPlusSemiringWeight\n",
    "FST('aaa').compose(fst).project('output') \\\n",
    "  .lift(MinPlusSemiringWeight, lambda w: w.value) \\\n",
    "  .shortest_path()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "        require.config({\n",
       "        paths: {\n",
       "        \"d3\": \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3\",\n",
       "        \"dagreD3\": \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min\"\n",
       "        }\n",
       "        });\n",
       "        try {\n",
       "        requirejs(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        try {\n",
       "        require(['d3', 'dagreD3'], function() {});\n",
       "        } catch (e) {}\n",
       "        </script>\n",
       "        <!--script>\n",
       "        (function() {\n",
       "        if(typeof d3 == \"undefined\") {\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/d3/4.13.0/d3.js\";\n",
       "        document.body.appendChild(script);\n",
       "\n",
       "        var script   = document.createElement(\"script\");\n",
       "        script.type  = \"text/javascript\";\n",
       "        script.src   = \"https://cdnjs.cloudflare.com/ajax/libs/dagre-d3/0.6.1/dagre-d3.min.js\";\n",
       "        document.body.appendChild(script);\n",
       "        }\n",
       "        })();\n",
       "        </script-->\n",
       "        <style>\n",
       "        .node rect,\n",
       "        .node circle,\n",
       "        .node ellipse {\n",
       "        stroke: #333;\n",
       "        fill: #fff;\n",
       "        stroke-width: 1px;\n",
       "        }\n",
       "\n",
       "        .edgePath path {\n",
       "        stroke: #333;\n",
       "        fill: #333;\n",
       "        stroke-width: 1.5px;\n",
       "        }\n",
       "        </style>\n",
       "        <center><svg width=\"850\" height=\"600\" id=\"fst_5b73759da8364e15a976fe4f3a62cf4f\"><g/></svg></center>\n",
       "        <script>\n",
       "        (function render_d3() {\n",
       "        var d3, dagreD3;\n",
       "        try {\n",
       "        d3 = require('d3');\n",
       "        dagreD3 = require('dagreD3');\n",
       "        } catch (e) { setTimeout(render_d3, 50); return; } // requirejs is broken on external domains\n",
       "        //alert(\"loaded\");\n",
       "        var g = new dagreD3.graphlib.Graph().setGraph({ 'rankdir': 'LR' });\n",
       "        g.setNode(\"state_0\", { label: \"0\\n(1)\" , shape: \"circle\" });\n",
       "g.node(\"state_0\").style = \"fill: #f77\"; \n",
       "g.setNode(\"state_1\", { label: \"1\" , shape: \"circle\" });\n",
       "g.setNode(\"state_2\", { label: \"2\" , shape: \"circle\" });\n",
       "g.setNode(\"state_3\", { label: \"3\" , shape: \"circle\" });\n",
       "g.setEdge(\"state_1\", \"state_0\", { arrowhead: \"vee\", label: \"a/1\" });\n",
       "g.setEdge(\"state_2\", \"state_1\", { arrowhead: \"vee\", label: \"a/1\" });\n",
       "g.setEdge(\"state_3\", \"state_2\", { arrowhead: \"vee\", label: \"a/1\" });\n",
       "g.node(\"state_3\").style = \"fill: #7f7\"; \n",
       "var svg = d3.select(\"#fst_5b73759da8364e15a976fe4f3a62cf4f\"); \n",
       "\n",
       "        var inner = svg.select(\"g\");\n",
       "\n",
       "        // Set up zoom support\n",
       "        var zoom = d3.zoom().scaleExtent([0.3, 5]).on(\"zoom\", function() {\n",
       "        inner.attr(\"transform\", d3.event.transform);\n",
       "        });\n",
       "        svg.call(zoom);\n",
       "\n",
       "        // Create the renderer\n",
       "        var render = new dagreD3.render();\n",
       "\n",
       "        // Run the renderer. This is what draws the final graph.\n",
       "        render(inner, g);\n",
       "\n",
       "        // Center the graph\n",
       "        var initialScale = 0.75;\n",
       "        svg.call(zoom.transform, d3.zoomIdentity.translate((svg.attr(\"width\") - g.graph().width * initialScale) / 2, 20).scale(initialScale));\n",
       "\n",
       "        svg.attr('height', g.graph().height * initialScale + 50);\n",
       "        })();\n",
       "        </script>\n",
       "        "
      ],
      "text/plain": [
       "FST {\n",
       "3\t2\t97\t1\n",
       "0\t1\n",
       "1\t0\t97\t1\n",
       "2\t1\t97\t1\n",
       "\n",
       "}"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from mfst import MaxPlusSemiringWeight\n",
    "FST('aaa').compose(fst).project('output') \\\n",
    "  .lift(MaxPlusSemiringWeight, lambda w: w.value) \\\n",
    "  .shortest_path()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Path(input_path='aaa', output_path='ba', weight=MinPlusSemiringWeight(3.5))"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from mfst import MinPlusSemiringWeight\n",
    "min_fst = \\\n",
    "FST('aaa').compose(fst) \\\n",
    "  .lift(MinPlusSemiringWeight, lambda w: w.value) \\\n",
    "  .shortest_path()\n",
    "next(min_fst.iterate_paths())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<style> .container { width: 920px !important; }</style>"
      ],
      "text/plain": [
       "<__main__.ChangeWidth at 0x7f74e2daa760>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "class ChangeWidth:\n",
    "    def _repr_html_(self):\n",
    "        return '<style> .container { width: 920px !important; }</style>'\n",
    "ChangeWidth()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

